The Life and Times of Giant Molecular Clouds

Giant molecular clouds (GMCs) are the sites of star formation and stellar feedback in galaxies. Their properties set the initial conditions for star formation and their lifecycles determine how feedback regulates galaxy evolution. In recent years, the advent of high-resolution telescopes has enabled systematic GMC-scale studies of the molecular interstellar medium in nearby galaxies, now covering a wide range of physical conditions and allowing for the first studies of how GMC properties depend on galactic environment. These observational developments have been accompanied by numerical simulations of improving resolution that are increasingly accurately accounting for the effects of the galactic-scale environment on GMCs, while simultaneously improving the treatment of the small-scale processes of star-formation and stellar feedback within them. The combination of these recent developments has greatly improved our understanding of the formation, evolution, and destruction of GMCs. We review the current state of the field, highlight current open questions, and discuss promising avenues for future studies.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

